Exploring Relations Between BCG \& Cluster Properties in the SPectroscopic IDentification of eROSITA Sources Survey from $0.05 < z < 0.3$

We present a sample of 329 low to intermediate redshift ($0.05 < z < 0.3$) brightest cluster galaxies (BCGs) in X-ray selected clusters from the SPectroscopic IDentification of eRosita Sources (SPIDERS) survey, a spectroscopic survey within Sloan Digital Sky Survey-IV (SDSS-IV). We define our BCGs by simultaneous consideration of legacy X-ray data from ROSAT, maximum likelihood outputs from an optical cluster-finder algorithm and visual inspection. Using SDSS imaging data, we fit S\'ersic profiles to our BCGs in three bands (\textit{g}, \textit{r}, \textit{i}) with \textsc{SIGMA}, a \textsc{GALFIT}-based software wrapper. We examine the reliability of our fits by running our pipeline on ${\sim}10^{4}$ psf-convolved model profiles injected into 8 random cluster fields, we then use the results of this analysis to create a robust subsample of 198 BCGs. We outline three cluster properties of interest: overall cluster X-ray luminosity ($L_{X}$), cluster richness as estimated by \textsc{redMaPPer} ($ \lambda $) and cluster halo mass ($M_{200}$), which is estimated via velocity dispersion. In general, there are significant correlations with BCG stellar mass between all three environmental properties, but no significant trends arise with either S\'ersic index or effective radius. There is no major environmental dependence on the strength of the relation between effective radius and BCG stellar mass. Stellar mass therefore arises as the most important factor governing BCG morphology. Our results indicate that our sample consists of a large number of relaxed, mature clusters containing broadly homogeneous BCGs up to $z \sim 0.3$, suggesting that there is little evidence for much ongoing structural evolution for BCGs in these systems.

==> lx_resel.py <==
#Will need to compile things together.
import os
import astropy.cosmology
import matplotlib.gridspec as gridspec
import multiprocessing
import astropy as ast
import pylab as pl
from astropy.io import fits
from matplotlib.colors import LogNorm
from numpy.ma import MaskedArray
#import aplpy as ap
import numpy as np
import scipy as sci
import matplotlib.pyplot as plt
import csv
import re
import urllib
from astropy.coordinates import SkyCoord
import matplotlib.image as Image
import matplotlib as matplotlib
from astropy import units as u
import os,sys
from tempfile import mkstemp
from shutil import move
from os import remove, close
import time
from scipy import stats
from scipy.stats import ks_2samp
from scipy.integrate import quad
from astropy.modeling.models import Sersic1D
from scipy.stats import kstest
import astropy.stats as asts
from astropy.cosmology import FlatLambdaCDM
cosmo = FlatLambdaCDM(H0=70, Om0=0.3)
import matplotlib.mlab as mlab
import math
from numpy import arccos
from numpy import cos
from numpy import sin
from astropy.cosmology import z_at_value
from matplotlib.pyplot import cm
import cosmolopy as cp
import sklearn as sk
from scipy.stats import spearmanr
from random import randint
from matplotlib.gridspec import GridSpec
import matplotlib.ticker as ticker
from scipy.interpolate import griddata
######################################################################MATPLOTLIB
plt.rcParams['mathtext.fontset'] = 'stix'
plt.rcParams['font.family'] = 'STIXGeneral'
plt.rc('axes', linewidth=1.0)
plt.rcParams['xtick.direction'] = 'out'
plt.rcParams['ytick.direction'] = 'out'
plt.rcParams.update({'font.size': 16})
plt.rcParams['contour.negative_linestyle'] = 'solid'
Omega_l = 0.7
Omega_m = 0.3
H0 = 70
################################################################################
H0 = 70
################################################################################
#Functions
################################################################################
def csvsave(filenameandurl,header,file_input):
	x = 0
	myfile = open(np.str(filenameandurl), 'wb')
	wr = csv.writer(myfile, quoting=csv.QUOTE_NONE, delimiter=',')
	for g in range(0,len(file_input)+1):
		if g ==0:
			wr.writerow(header)
		elif x < len(file_input):
			wr.writerow(file_input[x])
			x = x + 1
	return ;

def intstr(input):
	output = np.str(np.int(input))
	return output;

def getheadparam(file_id,extension,param):
	data = fits.open(file_id)
	variable = data[extension].header[param]
	return variable;
# def get_sdss_image(urls,band):

def get_sdss_jpeg(rerun,run,camcol,field,location):
	rerun = intstr(rerun)
	camcol = intstr(camcol)
	field = intstr(field)
	run = intstr(run)
	if np.int(field) < 10:
		getfile = ['http://data.sdss3.org/sas/dr12/boss/photoObj/frames/'+rerun+'/'+run+'/'+camcol+'/frame-irg-00'+run+'-'+camcol+'-000'+field+'.jpg']
	elif np.int(field) >10 and np.int(field) <100:
		getfile = ['http://data.sdss3.org/sas/dr12/boss/photoObj/frames/'+rerun+'/'+run+'/'+camcol+'/frame-irg-00'+run+'-'+camcol+'-00'+field+'.jpg']
	else:
		getfile = ['http://data.sdss3.org/sas/dr12/boss/photoObj/frames/'+rerun+'/'+run+'/'+camcol+'/frame-irg-00'+run+'-'+camcol+'-0'+field+'.jpg']
	urllib.urlretrieve(getfile[0], filename=location)
	return ;

def join_table(ra1,dec1,z1,ra2,dec2,id2): #note at least one needs object id
	catalog = SkyCoord(ra=ra2*u.degree, dec=dec2*u.degree)
	match = []
	for i in range(0,len(ra1)):
		c = SkyCoord(ra=ra1[i]*u.degree, dec=dec1[i]*u.degree)
		idx1, d2d1, d3d1 = c.match_to_catalog_sky(catalog)
		if d2d1.degree < 0.5: #thirty arcsecond match
			match.append([ra1[i],dec1[i],z1[i],ra2[idx1],dec2[idx1],id2[idx1],np.float(d2d1.degree)])
			print intstr(i) # this will provide the matching index for the catalogue. Then , you can use these to pick out the clusters and group similar LRGs
	return match ; #goes for the nearest match

def extract_fits_table(file_location):
	datafile = fits.open(file_location)
	datafile = datafile[1].data
	return datafile ;

def arc_to_kpc(z,r): #z and r must be the same length
	if len(z) == 0:
		arc_to_kpc = cosmo.kpc_proper_per_arcmin(z)
		r_kpc = arc_to_kpc*(r/60)
	elif len(z) > 0 and len(z) != 1:
		for i in range(0,len(z)):
			arc_to_kpc = cosmo.kpc_proper_per_arcmin(z[i])
			r_kpc = arc_to_kpc*(r[i]/60)
	else:
		r_kpc == np.nan
	return r_kpc ;

def launch_DS9_multiframe(image): #MUST BE IN IMAGE DIRECTORY
	os.system("ds9 -multiframe "+image)
	return ;

def mask_crunch2(array_1, array_2, mask1, mask2):
	array1 = np.array(array_1[mask1]).tolist()
	array2 = np.array(array_2[mask2]).tolist()
	total = array1 + array2
	return total;

def mask_crunch(array, mask1, mask2):
	array1 = np.array(array[mask1]).tolist()
	array2 = np.array(array[mask2]).tolist()
	total = array1 + array2
	return total;

def gaussian(x, mu, sig):
	return np.exp(-np.power(x - mu, 2.) / (2 * np.power(sig, 2.)))

def write_fits_file_from_dictionary(dictionary,headers,n_dim_headers,filename): #This is brilliant!!! Had you only known...
	hdu = []
	for i in range(0,len(headers)):
		if n_dim_headers == 'nan':
			if type(dictionary[headers[i]][0]) == str:
				#print dictionary[headers[i]]
				hdu.append(fits.Column(name=headers[i], format='20A', array=dictionary[headers[i]]))
			elif type(dictionary[headers[i]][0]) != str:
				#print dictionary[headers[i]]
				hdu.append(fits.Column(name=headers[i], format='E', array=dictionary[headers[i]]))
		else:
			if headers[i] not in n_dim_headers:
				if type(dictionary[headers[i]][0]) == str:
					#print dictionary[headers[i]]
					hdu.append(fits.Column(name=headers[i], format='20A', array=dictionary[headers[i]]))
				elif type(dictionary[headers[i]][0]) != str:
					#print dictionary[headers[i]]
					hdu.append(fits.Column(name=headers[i], format='E', array=dictionary[headers[i]]))
			else:
				hdu.append(fits.Column(name=headers[i], format='65E', array=dictionary[headers[i]]))
	tbhdu = fits.BinTableHDU.from_columns(hdu)
	tbhdu.writeto(filename)
	return ;

def add_to_dictionary(dictionary,fits_array,headers,rows=False):
	if rows==False:
		for x in range(0,len(headers)):
			dictionary[headers[x]] = fits_array.field(x)
	else:
		for x in range(0,len(headers)):
			dictionary[headers[x]] = fits_array.field(x)[rows]
	return dictionary;

def make_dictionary(fits_array,headers,rows=False):
	d={}
	if rows != False:
		for x in range(0,len(headers)):
			d[headers[x]]=fits_array.field(x)[rows]
	else:
		for x in range(0,len(headers)):
			d[headers[x]] = fits_array.field(x)
	return d ;

def retrieve_column_headers(fits_array):
	colheads = fits_array.columns.names
	return colheads;

def text_file_to_lines(file_name):
	lines = []
	for line in file_name.readlines():
		line = line.strip()
		lines.append(str(line))
	return lines;

# def replace_line_in_list(list_of_lines,line_to_replace,string):
# 	for i in range(0,len(line_replace)):
# 		temp_feedme[line_replace[i]] = list_of_lines[0][i]
# 	return line_replace

def write_list_to_text_file(list,file,csv):
	thefile = open(file, 'w')
	for item in list:
		if csv == True:
			item = ','.join(item) #joins all items with commas to make csv formatted file
			thefile.write("%s\n" % item)
		else:
			thefile.write("%s\n" % item)
	thefile.close()

def optimal_bin(xdata,ydata,nbinlim=False):
	mass_bins = asts.histogram(np.log10(xdata),bins='scott') #don't forget to log if cluster masses
	# print mass_bins
	# time.sleep(8)
	if nbinlim != False:
		nbinlim = nbinlim
	elif nbinlim == False:
		nbinlim = 15
	width = mass_bins[0]
	mass_bins = mass_bins[1]
	bcg_bins = []
	bcg_binmax = []
	bcg_binmin = []
	m_bins = []
	bcg_mass_masked = np.array(ydata)
	masses = np.array(np.log10(xdata))
	#masses = np.array(xdata)
	for i in range(0,len(mass_bins)-1):
		j = i+1
		msk = (masses>mass_bins[i])&(masses<=mass_bins[j])
		bcg = bcg_mass_masked[msk]
		if len(bcg) > nbinlim:
			# print bcg
			# time.sleep(6)
			med_bcg = np.median(bcg)
			upperval = np.percentile(np.array(bcg),84)
			lowerval = np.percentile(np.array(bcg),16)
			bcg_binmax.append(upperval)
			bcg_binmin.append(lowerval)
			# print np.log10(upperval), np.log10(lowerval), np.log10(med_bcg)
			# time.sleep(2)
			# print bcg_binmax
			# time.sleep(6)
			bcg_bins.append(med_bcg)
			m_bins.append(10**(mass_bins[i])) #don't forget to exponentiate this
	return m_bins, bcg_bins, bcg_binmax, bcg_binmin ;
################################################################################
#remakes the lx-z plot with the 198 and 319 BCGs in red and black respectively
URL_2 = '/home/kate/Desktop/PAPER_FINAL/'
sample = extract_fits_table(URL_2+'spiders.fits')
Lx = sample.field('Lx/Ez')
z_phot = sample.field('Z_LAMBDA')
z_spec = sample.field('Z_VIS')
z_bwt = sample.field('Z_BWT')
clus_ref = sample.field('CLUS_ID_1')
sample_2 = extract_fits_table(URL_2+'ones_in_sample.fits')
z_phot_2 = sample_2.field('Z_LAMBDA')
lx_2 = sample_2.field('Lx/Ez')
plt.plot(z_phot,np.log10(Lx),marker='.',markeredgecolor='black', markerfacecolor='none',markersize=8,linestyle='none')
plt.plot(z_phot_2,np.log10(lx_2),marker='.',markeredgecolor='red', markerfacecolor='red',markersize=8,linestyle='none')
plt.ylabel(r'$\mathrm{log_{10}}[L_{X}E(z)^{-1} \ \mathrm{(ergs \ s^{-1})]}$',fontsize=24)
plt.xlabel(r'$z_{\mathrm{RM}}$',fontsize=24)
plt.gca().yaxis.set_ticks([42, 43, 44, 45])
plt.gca().xaxis.set_ticks([0.1, 0.2, 0.3])
plt.gca().set_xticklabels([np.str(i) for i in [0.1, 0.2, 0.3]],fontsize=22)
plt.gca().set_yticklabels([np.str(i) for i in [42, 43, 44, 45]],fontsize=22)
plt.plot([0,0.31],[43.0,43.0],'k-.',linewidth=2)
plt.xlim([np.min(z_phot)-0.01,np.max(z_phot)+0.01])
plt.ylim([np.log10(np.min(Lx))-0.05,np.log10(np.max(Lx))+0.05])
plt.tight_layout()
plt.show()

